Edge complexity of complete bipartite and complete multipartite graphs

We study edge complexity, the minimum Fourier $\ell^1/\ell^2$ ratio of a graph's adjacency matrix over cyclic vertex labelings. For $K_{m,n}$, with $1\leq m\leq n$, we reduce the problem to minimizing the Fourier $\ell^1$-norm of indicators of $m$-element subsets of $\mathbb Z_{m+n}$. We prove the sharp bound $\operatorname{FR}_{\min}(K_{m,n})\geq\frac{4n^2}{(m+n)\sqrt{2mn}}$, with equality precisely when $m\mid n$, and classify all labelings attaining it. We determine all Fourier ratios and minimizing labelings for $K_{2,n}$, and all minimizing labelings for $K_{3,n}$. Put $N=n+3$. The optimal three-element sets are precisely the cosets of the subgroup of order $3$ in $\mathbb Z_N$ when $3\mid N$, and precisely the arithmetic progressions with invertible common difference otherwise. The triple classification uses polynomial minorants and additive energies. We prove that attainment of the graph-energy bound is invariant under uniform independent set blow-ups. Edge complexity itself can decrease by an arbitrarily large factor under a twofold blow-up, and we give a finite example. For complete multipartite graphs, we give an exact labeling formula and sharp lower bound, and classify all part sizes and labelings attaining that bound. This bound strictly improves the graph-energy bound when the part sizes are unequal. We prove a lower bound for arbitrary simple graphs in terms of their average degree and maximum absolute degree deviation. For Laplacian projectors, we apply the equality criterion for the multiplicity bound to unbalanced complete bipartite graphs, whose top-projector minimum reduces to the same set minimization. Finally, we apply existing Fourier recovery and sampling theorems to approximate a graph from random adjacency samples under a fixed known labeling with bounded Fourier ratio, bounding the number of incorrectly recovered edges.

==> anc/fourier_certificates/README.md <==
# Exact Fourier certificates

Computational supplement to *Edge complexity of complete bipartite and
complete multipartite graphs*. Code version 1.0.0, prepared October 24, 2026.

The package certifies two finite computations:

| Computation | Certified conclusion |
| --- | --- |
| Blow-up example | The twofold blow-up of K_{11,12} has strictly smaller edge complexity; all 646646 eleven-element subsets of Z_23 containing zero are checked. |
| Single-exchange descent | In Z_17, C = {0,1,4,5} is a strict local minimum under single exchanges, although P = {0,1,2,3} has a smaller Fourier objective. |

The descent strategy is inspired, in this setting, by the descent method of
Burstein, Iosevich, and Krause; see the [reference](#reference) below.

Start with the [certified results](#certified-results) to read the mathematics,
or follow the commands below to reproduce them. The
[arithmetic justification](#why-the-arithmetic-certifies-the-bounds) explains
why the bounds are rigorous.

## Run the computations

Python 3.8 or later is required. The recorded runs used CPython 3.12.14;
other Python versions have not been tested here. No additional packages,
external data, or network access are required.

1. Extract the ZIP and keep all files in their existing folders.
2. Open a terminal in the extracted `fourier_certificates` folder. If needed,
   use the following command, replacing the quoted path with that folder's
   actual location on your computer:

   ```bash
   cd "/path/to/fourier_certificates"
   ```

3. Run these two commands, one at a time:

   ```bash
   python3 verify_descent_obstruction.py --output descent-local.json
   python3 verify_blowup_counterexample.py --output blowup-local.json
   ```

If your Python 3 installation uses `python` or `py -3` instead of `python3`,
substitute that command. The recorded times were about 5 seconds for descent
and 19 seconds for blow-up; times vary between machines.

With `--output`, the programs run silently and return to the terminal prompt
when finished. Open the two new `.json` files in a text editor and search for
`"status": "PASS"`. JSON is a text format containing named values; no special
viewer is needed. A successful run finishes without an error and writes this
status. If a check fails, the program reports the failure and exits nonzero;
a report left by an earlier run is not evidence that the new run succeeded.

These commands leave the supplied `results/` records untouched. Omitting
`--output` prints the report in the terminal instead. Elapsed times and
computer information may differ on reruns; the integer tables, exact bounds,
counts, and outward-rounded intervals should agree.

The two verifiers use `certified_fourier.py` automatically. Do not run that
shared module separately. The additional tests below are optional when
reproducing the two certificates.

## Certified results

### Descent certificate

Use the paper's nonzero-frequency objective

```math
D_N(A)=\sum_{t=1}^{N-1}\left|\sum_{a\in A}e^{2\pi iat/N}\right|,
\qquad \Phi(A)=D_N(A)/N.
```

In Z_17, let P = {0,1,2,3} and C = {0,1,4,5}. A single exchange replaces
one element of C by one element outside C. The program evaluated P, C, and
all 4*(17-4) = 52 distinct single-exchange neighbors of C. It performed
432 checked integer square roots and verified Phi(P) < Phi(C) < Phi(A)
for every such neighbor A, together with the thresholds

```math
\Phi(P)<1.3223,\qquad
1.3617<\Phi(C)<1.3618,\qquad
\min_{A\text{ a single-exchange neighbor of }C}\Phi(A)>1.3947.
```

The report field `proposition_thresholds` records these four threshold
inequalities. The certified outward-rounded intervals are:

| Quantity | Lower endpoint | Upper endpoint |
| --- | ---: | ---: |
| Phi(P) | 1.322243933 | 1.322243957 |
| Phi(C) | 1.361709120 | 1.361709145 |
| Minimum Phi over the 52 neighbors | 1.394738020 | 1.394738045 |

The exact certified positive gaps are:

- lower(C) - upper(P) = 67090779/1700000000;
- minimum neighbor lower bound - upper(C) = 280745451/8500000000.

The independently counted additive energies are:
(E_2(P), E_3(P)) = (44,580), and (E_2(C), E_3(C)) = (36,400).

This proves the specified strict single-exchange local minimum and supplies
a better set reachable by two exchanges. It does not prove global optimality
of P, classify other local minima, or establish a general descent theorem.
The strategy under consideration is the single-exchange strategy inspired
here by the descent method of Burstein, Iosevich, and Krause; the obstruction
concerns this discrete strategy, not their entropic descent theorem.

### Blow-up certificate

The program checked all binomial(22,10) = 646646 eleven-element subsets of
Z_23 containing zero, using 7113106 checked integer square roots. Translation
invariance of the true Fourier magnitudes covers every eleven-element set.
No further symmetry reduction is used.

The computed minimum integer lower-bound numerator is exactly 33524494.
Thus the program reproduces the manuscript's bound

```math
D_{23}(A) \geq \frac{33524494}{1000000} > 33.
```

Together with the analytic value D_46({2,4,...,44}) = 66 and the common
smaller-part density 11/23, the normalized gap is at least
262247/11500000 > 0. The increasing density formula in the manuscript then
gives the claimed strict decrease under the twofold blow-up.

The first witness for the minimum integer numerator is {0,1,...,10}.
Exactly one of the enumerated sets attains that integer numerator. This is
not a uniqueness assertion about the true Fourier objective: rounded
certificate numerators need not be invariant under translation or affine
changes, even though the true objective is. Neither the minimum of D_23
nor its minimizing sets are determined by this certificate.

## Why the arithmetic certifies the bounds

All proof-relevant arithmetic uses Python arbitrary-precision integers and
`fractions.Fraction`. Floating point is used only for timing metadata. In
particular, the verifier never uses a floating-point value of pi, sine,
cosine, a magnitude, or a square root to decide a mathematical assertion.

For M arctangent terms, the rational approximation is

```math
\pi_0=16\sum_{k=0}^{M-1}\frac{(-1)^k}{(2k+1)5^{2k+1}}
      -4\sum_{k=0}^{M-1}\frac{(-1)^k}{(2k+1)239^{2k+1}}.
```

Machin's identity and the alternating-series bound give

```math
|\pi-\pi_0|\leq e_\pi
=\frac{16}{(2M+1)5^{2M+1}}+
 \frac{4}{(2M+1)239^{2M+1}}.
```

The program checks the rational angles 2*pi_0*j/N lie in [0,7), and checks
2*e_pi + 7^80/80! < 1/Q exactly. It evaluates forty sine and cosine terms:
degrees 79 and 78, respectively. The latter is also the degree-79 cosine
polynomial, whose odd coefficient vanishes. Taylor's remainder and the
angle error therefore bound each coordinate error by less than 1/Q before
rounding. Flooring Q times the rational polynomial value adds less than
another 1/Q. Floor is used also for negative values; truncation would differ.

For m elements, the resulting complex sum has error less than
2*m*sqrt(2)/Q < 3*m/Q. If r = floor(sqrt(X^2+Y^2)), the true magnitude is
enclosed by max(0,r-3*m)/Q and (r+3*m+1)/Q. Each root is checked by
r^2 <= X^2+Y^2 < (r+1)^2.

For descent, use m=4, Q=10^9, M=40, sum the eight conjugate pairs, and
divide by 17. For the blow-up lower bound, use m=11, Q=10^6, M=30 and
sum eleven pairs. The blow-up program retains the manuscript's unclipped
lower numerator 2*sum(r-33), so the printed integer minimum is reproduced
with the exact specified convention.

The positive-sine computation is valid because conjugation does not change
a true Fourier magnitude. Exact conjugate symmetry of the rounded tables
is not assumed. Frequency zero is omitted throughout.

Arbitrary-precision integers are essential for portability: the descent run
encountered X^2+Y^2 = 13442345743535049001, which exceeds signed 64-bit range.
The programs also check an a priori bound 2*[m*(Q+1)]^2 on these quantities.

## Additional checks (optional)

Run the supplied tests from the same folder:

```bash
python3 -m unittest -v test_certificates
```

A successful run ends with `OK`. To repeat with Python optimization enabled:

```bash
python3 -O -m unittest -v test_certificates
```

Certificate checks use explicit exceptions rather than Python `assert`, so
optimization does not disable them.

The test suite includes an evaluator using the identity

```math
|S_A(t)|^2=|A|+2\sum_{\{a,b\}\subset A}
\cos\left(\frac{2\pi t(a-b)}{N}\right).
```

That evaluator uses Q=10^8, twenty arctangent terms, and twenty-five cosine
terms evaluated as direct powers. It checks its own error bound using
7^50/50!, encloses the squared magnitude directly, and uses a separate
binary-search integer square root. It does not call the production table
builder or enclosure routine.

The tests independently establish all descent inequalities, compare the
enclosures for all 54 sets, check several eleven-element sets with the
second evaluator, and test exact singleton, subgroup, coset, and full-group
values. They independently generate the 52 neighbors by filtering all
four-element subsets of Z_17 and check the blow-up enumerator against full
small-group subset lists. Negative rounding, large roots, invalid input,
and deliberately incorrect square roots are also tested.

All ten tests passed in the recorded checks, including with Python
optimization enabled (approximately 10.49 seconds). The logs preserve the
separate original test runs. The complete 646646-set search used the
production evaluator; the second evaluator checks selected sets, not a
second full enumeration. These independently formulated checks were
developed in the authors' collaboration with OpenAI's ChatGPT.

This is not a proof-assistant formalization; the elementary analytic
identities and error estimates remain part of the mathematical proof.

## Files in the package

| File or folder | Purpose |
| --- | --- |
| `verify_descent_obstruction.py` | Four-point single-exchange certificate |
| `verify_blowup_counterexample.py` | Complete blow-up enumeration |
| `certified_fourier.py` | Exact arithmetic shared by both verifiers |
| `test_certificates.py` | Independent computational formulations and checks |
| `results/` | Original JSON reports and test logs |
| `SHA256SUMS` | File fingerprints for checking the distributed contents |

The two reports are `results/descent.json` (including all 52 neighbors) and
`results/blowup.json`. The three test logs record eight arithmetic/descent
tests, two blow-up tests, and all ten tests with optimization enabled.

The blow-up certificate corresponds to Subsection 5.4, "A certified finite
counterexample", in the paper's October 24 version. The complete statement
of the single-exchange certificate appears above. Neither the paper nor any
other mathematical source file is needed to run the computations.

## Authorship and verification

Vishal Gupta developed the original program verifying the blow-up
computation. Because his program was unavailable for the arXiv submission,
the authors of the paper collectively prepared the replacement blow-up
verifier in collaboration with OpenAI's ChatGPT, following the mathematical
specification in the manuscript. The accompanying descent verifier, shared
arithmetic module, and tests were prepared by the authors in the same
collaboration. The authors verified the implementations by examining the
source code and running the programs on their own machines.

The replacement blow-up verifier is an independent implementation of the
stated certificate, not a copy of Gupta's unavailable source code. Credit
for the original blow-up verification program remains with Gupta.

## Reference

W. Burstein, A. Iosevich, and B. Krause, *Fourier Ratio and Restricted
Isometry via Entropic Descent*, arXiv:2609.22568v2 (2026),
<https://arxiv.org/abs/2609.22568v2>. This is the reference
`BursteinIosevichKrause2026` in the paper's bibliography.

## Recorded versions and file integrity (optional)

The supplied reports and logs are the original development-run records;
they do not record the authors' subsequent runs on their own machines.
Their `source_sha256` entries identify the program files before later
annotation edits. `SHA256SUMS` identifies the current distributed files.
The calculations and recorded results are unchanged. Large squared
magnitudes are stored as decimal strings to preserve every digit in JSON
readers that otherwise use floating point.

A SHA-256 hash is a file fingerprint used to check that its contents have
not changed. On macOS, check all distributed files with:

```bash
shasum -a 256 -c SHA256SUMS
```

On systems providing `sha256sum`, the equivalent command is:

```bash
sha256sum -c SHA256SUMS
```

Run either command in the extracted folder before editing any supplied file.
Each listed file should report `OK`. This checks file integrity, not the
mathematical assertions; those are checked by the verifiers above.

The accompanying submission uses `BipartiteGraphsOct25.tex`, whose
SHA-256 fingerprint is:

```text
6a48707213be2863005a3a130c8246cb320777bedb29d5beca3b850302b9158b  BipartiteGraphsOct25.tex
```

For identifying the paper version used for the blow-up certificate, the
SHA-256 fingerprint of its October 24 TeX source is:

```text
2752c6b371baeeace714f25fe0fcfb7ab1cfcf08c662a8602d309a42f36b716e  BipartiteGraphsOct24.tex
```


==> anc/fourier_certificates/SHA256SUMS <==
c218f5b633528c9d583672e465a9374916130396e6756e4b47df481824d71e6c  README.md
34d13a78322b831401b3e4cc5c8c4a9a91ff27e3449f79b197300a61027d10c3  certified_fourier.py
24345e3c73c09f85728652312e16ea4e9b6318485bd388c6cbe107fcd29bf227  results/blowup.json
1a66448d7e6899d1f7637baec7eeb05fbaa4e243b542332d48f7b77a73bff838  results/descent.json
658ca5878a9820c5e8b703c3de674409dc124fcd9303c66aba9a800ee6ddcbab  results/tests-blowup.txt
4ace143912fdea84920b778601d1f6e8b171af15bcb19b5c631d24ba749631b0  results/tests-descent.txt
bb2e2b139a939326e47b16c81bb99cbd2ac76d831e263fd76711f16cac2f5968  results/tests-optimized.txt
d2b605405f5cef076b188260488e99924d1acfa649f66bcc23a9b83697338e65  test_certificates.py
65ec6d49a001173c1f9c846706030212204f7caf2d0410a363d82c8623e35afb  verify_blowup_counterexample.py
3ef2728cdd44d0ca3bac30e97ae21a3ff225f050ebf42cf51f53cb20a1b2348e  verify_descent_obstruction.py


==> anc/fourier_certificates/certified_fourier.py <==
"""Exact arithmetic shared by the two finite Fourier certificates.

Prepared October 24, 2026, by the authors of the paper in collaboration
with OpenAI's ChatGPT. The authors verified the implementations by examining
the source code and running the programs on their own machines. Vishal Gupta
wrote the original blow-up verifier, which was unavailable for the arXiv
submission; see README.md for the replacement's provenance.
Only elapsed-time metadata uses floats.

Proof inputs: Machin's identity, the alternating arctangent remainder,
the degree-79 Taylor remainder, and conjugate-frequency symmetry.
"""

from dataclasses import dataclass
from fractions import Fraction
from functools import lru_cache
from hashlib import sha256
from math import factorial, isqrt
from pathlib import Path
from typing import NamedTuple
import json
import platform
import sys

VERSION = "1.0.0"


class VerificationError(Exception):
    """A required certificate condition failed."""


def require(condition, message):
    # Deliberately not an assert: verification must also run under python -O.
    if not condition:
        raise VerificationError(message)


def arctan_reciprocal(d, terms):
    """Rational sum of terms k=0,...,terms-1 for arctan(1/d)."""
    require(d > 1 and terms > 0, "Invalid arctangent parameters")
    return sum((Fraction((-1) ** k, (2*k + 1) * d ** (2*k + 1))
                for k in range(terms)), Fraction(0))


def taylor_sin_cos(x):
    """Forty terms each: sine through degree 79, cosine through degree 78.

    Cosine is also its degree-79 Taylor polynomial, since that coefficient
    is zero. Thus both polynomials have the stated degree-79 remainder.
    """
    require(isinstance(x, Fraction), "Taylor input must be rational")
    x2 = x*x
    sine = sine_term = x
    cosine = cosine_term = Fraction(1)
    for k in range(1, 40):
        sine_term *= -x2 / ((2*k) * (2*k + 1))
        cosine_term *= -x2 / ((2*k - 1) * (2*k))
        sine += sine_term
        cosine += cosine_term
    return sine, cosine


def floor_fraction(x):
    """Floor, including for negative numbers; never convert to float."""
    return x.numerator // x.denominator


@dataclass(frozen=True)
class TrigTable:
    N: int
    Q: int
    arctan_terms: int
    cosine: tuple
    sine: tuple
    cosine_rows: tuple
    sine_rows: tuple
    error_budget: Fraction

    def record(self):
        return {
            "N": self.N, "Q": self.Q,
            "arctan_terms": self.arctan_terms,
            "sine_terms": 40, "cosine_terms": 40,
            "angle_and_error_budget_checks": "PASS",
            "coordinate_error_strictly_less_than": f"2/{self.Q}",
            "cosine_integer_table": list(self.cosine),
            "sine_integer_table": list(self.sine),
        }


@lru_cache(maxsize=8)
def build_table(N, Q, arctan_terms):
    require(type(N) is int and N >= 3 and N % 2 == 1,
            "This verifier requires an odd integer N >= 3")
    require(type(Q) is int and Q > 0, "Q must be a positive integer")
    require(type(arctan_terms) is int and arctan_terms > 0,
            "The arctangent term count must be a positive integer")
    pi0 = (16 * arctan_reciprocal(5, arctan_terms)
           - 4 * arctan_reciprocal(239, arctan_terms))
    power = 2*arctan_terms + 1
    e_pi = (Fraction(16, power * 5**power)
            + Fraction(4, power * 239**power))
    budget = 2*e_pi + Fraction(7**80, factorial(80))
    require(budget < Fraction(1, Q), "Taylor/angle error budget failed")
    cosine, sine = [], []
    for j in range(N):
        angle = 2*pi0*j/N
        require(0 <= angle < 7, "Rational Taylor angle outside [0,7)")
        s, c = taylor_sin_cos(angle)
        cosine.append(floor_fraction(Q*c))
        sine.append(floor_fraction(Q*s))
    require((cosine[0], sine[0]) == (Q, 0), "Zero-angle table check failed")
    require(max(map(abs, cosine + sine)) <= Q + 1,
            "Integer coordinate bound failed")
    # Precompute modular indices; the exhaustive search uses only integers.
    cr = tuple(tuple(cosine[t*c % N] for c in range(N))
               for t in range(1, (N+1)//2))
    sr = tuple(tuple(sine[t*c % N] for c in range(N))
               for t in range(1, (N+1)//2))
    return TrigTable(N, Q, arctan_terms, tuple(cosine), tuple(sine),
                     cr, sr, budget)


class MagnitudeRoot(NamedTuple):
    root: int
    squared: int


def fourier_roots(C, table):
    """Roots for frequencies 1,...,(N-1)/2; positive sine is harmless.

    Changing the Fourier sign conjugates the true sum and preserves its
    magnitude. Rounded table entries need not have exact conjugate symmetry.
    """
    C = tuple(C)
    require(bool(C) and len(set(C)) == len(C), "Set must be nonempty and distinct")
    require(all(type(c) is int and 0 <= c < table.N for c in C),
            "Residues must be integers in range(N)")
    roots = []
    for cosine, sine in zip(table.cosine_rows, table.sine_rows):
        X = sum(cosine[c] for c in C)
        Y = sum(sine[c] for c in C)
        squared = X*X + Y*Y
        r = isqrt(squared)
        require(r*r <= squared < (r+1)*(r+1), "Integer square-root check failed")
        roots.append(MagnitudeRoot(r, squared))
    return tuple(roots)


def normalized_enclosure(roots, m, table):
    """Enclose Phi(C)=D_N(C)/N for m=|C|.

    Coordinate errors <2m/Q imply magnitude error <2m*sqrt(2)/Q
    <3m/Q. The extra 1 in the upper endpoint accounts for the root floor.
    """
    require(len(roots) == (table.N-1)//2, "Incorrect frequency count")
    margin = 3*m
    lower = 2*sum(max(0, x.root-margin) for x in roots)
    upper = 2*sum(x.root+margin+1 for x in roots)
    return Fraction(lower, table.N*table.Q), Fraction(upper, table.N*table.Q)


def outward_decimal(x, digits=9, upper=False):
    """Fixed-point outward rounding of a Fraction, entirely with integers."""
    scale = 10**digits
    n, d = x.numerator*scale, x.denominator
    z = -((-n)//d) if upper else n//d
    sign = "-" if z < 0 else ""
    z = abs(z)
    return f"{sign}{z//scale}.{z % scale:0{digits}d}"


def interval_record(bounds):
    lower, upper = bounds
    return {"lower_exact": str(lower), "upper_exact": str(upper),
            "lower_outward_9dp": outward_decimal(lower),
            "upper_outward_9dp": outward_decimal(upper, upper=True)}


def report_metadata(script_path):
    paths = [Path(__file__), Path(script_path)]
    return {
        "package_version": VERSION,
        "python": sys.version,
        "platform": platform.platform(),
        "proof_arithmetic": "arbitrary-precision integers and rational numbers",
        "source_sha256": {p.name: sha256(p.read_bytes()).hexdigest() for p in paths},
    }


def emit_report(report, output=None):
    text = json.dumps(report, indent=2, sort_keys=True) + "\n"
    if output is None:
        sys.stdout.write(text)
    else:
        Path(output).write_text(text, encoding="utf-8")



==> anc/fourier_certificates/results/blowup.json <==
{
  "D46_for_even_subgroup_minus_zero": 66,
  "a_priori_bound_fits_signed_64_bit": true,
  "a_priori_squared_magnitude_bound": "242000484000242",
  "certificate": "strict blow-up decrease",
  "checked_integer_square_roots": 7113106,
  "coverage": "All eleven-element subsets containing zero; translation invariance covers all subsets.",
  "denominator": 1000000,
  "first_minimum_numerator_witness": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10
  ],
  "largest_squared_magnitude": "53682354147208",
  "lower_bound_D23_exact": "16762247/500000",
  "minimum_integer_numerator": 33524494,
  "number_of_minimum_numerator_witnesses": 1,
  "package_version": "1.0.0",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "positive_normalized_gap": "262247/11500000",
  "proof_arithmetic": "arbitrary-precision integers and rational numbers",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "scope": "Uniform lower bound, sufficient for strict blow-up decrease; not an exact minimum of D_23 or a classification of minimizers.",
  "set_size": 11,
  "sets_checked": 646646,
  "source_sha256": {
    "certified_fourier.py": "0409ce9eeb597cbee9bef8ef35f6f70512229968223bc7896545c089935715d6",
    "verify_blowup_counterexample.py": "f98c18fc1dece6fe369577c660125b1206b0d02aa39bc6d2338e793846180925"
  },
  "status": "PASS",
  "strict_threshold_numerator": 33000000,
  "table": {
    "N": 23,
    "Q": 1000000,
    "angle_and_error_budget_checks": "PASS",
    "arctan_terms": 30,
    "coordinate_error_strictly_less_than": "2/1000000",
    "cosine_integer_table": [
      1000000,
      962917,
      854419,
      682553,
      460065,
      203456,
      -68243,
      -334880,
      -576681,
      -775712,
      -917212,
      -990686,
      -990686,
      -917212,
      -775712,
      -576681,
      -334880,
      -68243,
      203456,
      460065,
      682553,
      854419,
      962917
    ],
    "cosine_terms": 40,
    "sine_integer_table": [
      0,
      269796,
      519583,
      730835,
      887885,
      979084,
      997668,
      942260,
      816969,
      631087,
      398401,
      136166,
      -136167,
      -398402,
      -631088,
      -816970,
      -942261,
      -997669,
      -979085,
      -887886,
      -730836,
      -519584,
      -269797
    ],
    "sine_terms": 40
  },
  "table_seconds": 3.8722238709997328,
  "total_seconds": 19.144910523998988,
  "uses_arbitrary_precision_integers": true
}


==> anc/fourier_certificates/results/descent.json <==
{
  "C": [
    0,
    1,
    4,
    5
  ],
  "P": [
    0,
    1,
    2,
    3
  ],
  "a_priori_squared_magnitude_bound": "32000000064000000032",
  "all_52_strict_neighbor_comparisons": "PASS",
  "certificate": "four-point descent obstruction",
  "certified_positive_gaps": {
    "lower_C_minus_upper_P": "67090779/1700000000",
    "minimum_neighbor_lower_minus_upper_C": "280745451/8500000000"
  },
  "checked_integer_square_roots": 432,
  "distinct_neighbors": 52,
  "energies_E2_E3": {
    "C": [
      36,
      400
    ],
    "P": [
      44,
      580
    ]
  },
  "intervals": {
    "C": {
      "lower_exact": "5787263763/4250000000",
      "lower_outward_9dp": "1.361709120",
      "upper_exact": "5787263863/4250000000",
      "upper_outward_9dp": "1.361709145"
    },
    "P": {
      "lower_exact": "11239073431/8500000000",
      "lower_outward_9dp": "1.322243933",
      "upper_exact": "11239073631/8500000000",
      "upper_outward_9dp": "1.322243957"
    },
    "minimum_over_neighbors": {
      "lower_exact": "11855273177/8500000000",
      "lower_outward_9dp": "1.394738020",
      "upper_exact": "11855273377/8500000000",
      "upper_outward_9dp": "1.394738045"
    }
  },
  "largest_squared_magnitude": "13442345743535049001",
  "neighbors": [
    {
      "added": 2,
      "lower_exact": "1501379199/1062500000",
      "lower_outward_9dp": "1.413062775",
      "removed": 0,
      "set": [
        1,
        2,
        4,
        5
      ],
      "upper_exact": "187672403/132812500",
      "upper_outward_9dp": "1.413062800"
    },
    {
      "added": 3,
      "lower_exact": "6478936791/4250000000",
      "lower_outward_9dp": "1.524455715",
      "removed": 0,
      "set": [
        1,
        3,
        4,
        5
      ],
      "upper_exact": "6478936891/4250000000",
      "upper_outward_9dp": "1.524455740"
    },
    {
      "added": 6,
      "lower_exact": "392441981/250000000",
      "lower_outward_9dp": "1.569767924",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        6
      ],
      "upper_exact": "6671513777/4250000000",
      "upper_outward_9dp": "1.569767948"
    },
    {
      "added": 7,
      "lower_exact": "12997915383/8500000000",
      "lower_outward_9dp": "1.529166515",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        7
      ],
      "upper_exact": "12997915583/8500000000",
      "upper_outward_9dp": "1.529166540"
    },
    {
      "added": 8,
      "lower_exact": "11855273189/8500000000",
      "lower_outward_9dp": "1.394738022",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        8
      ],
      "upper_exact": "11855273389/8500000000",
      "upper_outward_9dp": "1.394738046"
    },
    {
      "added": 9,
      "lower_exact": "2668605471/1700000000",
      "lower_outward_9dp": "1.569767924",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        9
      ],
      "upper_exact": "2668605511/1700000000",
      "upper_outward_9dp": "1.569767948"
    },
    {
      "added": 10,
      "lower_exact": "6897297123/4250000000",
      "lower_outward_9dp": "1.622893440",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        10
      ],
      "upper_exact": "6897297223/4250000000",
      "upper_outward_9dp": "1.622893465"
    },
    {
      "added": 11,
      "lower_exact": "1667878419/1062500000",
      "lower_outward_9dp": "1.569767923",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        11
      ],
      "upper_exact": "416969611/265625000",
      "upper_outward_9dp": "1.569767948"
    },
    {
      "added": 12,
      "lower_exact": "6836308627/4250000000",
      "lower_outward_9dp": "1.608543206",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        12
      ],
      "upper_exact": "6836308727/4250000000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 13,
      "lower_exact": "13224994067/8500000000",
      "lower_outward_9dp": "1.555881654",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        13
      ],
      "upper_exact": "13224994267/8500000000",
      "upper_outward_9dp": "1.555881679"
    },
    {
      "added": 14,
      "lower_exact": "12802701927/8500000000",
      "lower_outward_9dp": "1.506200226",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        14
      ],
      "upper_exact": "12802702127/8500000000",
      "upper_outward_9dp": "1.506200251"
    },
    {
      "added": 15,
      "lower_exact": "1322499407/850000000",
      "lower_outward_9dp": "1.555881655",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        15
      ],
      "upper_exact": "1322499427/850000000",
      "upper_outward_9dp": "1.555881679"
    },
    {
      "added": 16,
      "lower_exact": "683630863/425000000",
      "lower_outward_9dp": "1.608543207",
      "removed": 0,
      "set": [
        1,
        4,
        5,
        16
      ],
      "upper_exact": "683630873/425000000",
      "upper_outward_9dp": "1.608543231"
    },
    {
      "added": 2,
      "lower_exact": "13224994073/8500000000",
      "lower_outward_9dp": "1.555881655",
      "removed": 1,
      "set": [
        0,
        2,
        4,
        5
      ],
      "upper_exact": "13224994273/8500000000",
      "upper_outward_9dp": "1.555881680"
    },
    {
      "added": 3,
      "lower_exact": "2668605469/1700000000",
      "lower_outward_9dp": "1.569767922",
      "removed": 1,
      "set": [
        0,
        3,
        4,
        5
      ],
      "upper_exact": "2668605509/1700000000",
      "upper_outward_9dp": "1.569767947"
    },
    {
      "added": 6,
      "lower_exact": "12802701917/8500000000",
      "lower_outward_9dp": "1.506200225",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        6
      ],
      "upper_exact": "12802702117/8500000000",
      "upper_outward_9dp": "1.506200250"
    },
    {
      "added": 7,
      "lower_exact": "6897297123/4250000000",
      "lower_outward_9dp": "1.622893440",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        7
      ],
      "upper_exact": "6897297223/4250000000",
      "upper_outward_9dp": "1.622893465"
    },
    {
      "added": 8,
      "lower_exact": "13343027351/8500000000",
      "lower_outward_9dp": "1.569767923",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        8
      ],
      "upper_exact": "13343027551/8500000000",
      "upper_outward_9dp": "1.569767948"
    },
    {
      "added": 9,
      "lower_exact": "6005516793/4250000000",
      "lower_outward_9dp": "1.413062774",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        9
      ],
      "upper_exact": "6005516893/4250000000",
      "upper_outward_9dp": "1.413062799"
    },
    {
      "added": 10,
      "lower_exact": "13224994071/8500000000",
      "lower_outward_9dp": "1.555881655",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        10
      ],
      "upper_exact": "13224994271/8500000000",
      "upper_outward_9dp": "1.555881679"
    },
    {
      "added": 11,
      "lower_exact": "266860547/170000000",
      "lower_outward_9dp": "1.569767923",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        11
      ],
      "upper_exact": "266860551/170000000",
      "upper_outward_9dp": "1.569767948"
    },
    {
      "added": 12,
      "lower_exact": "649895769/425000000",
      "lower_outward_9dp": "1.529166515",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        12
      ],
      "upper_exact": "649895779/425000000",
      "upper_outward_9dp": "1.529166539"
    },
    {
      "added": 13,
      "lower_exact": "12957873581/8500000000",
      "lower_outward_9dp": "1.524455715",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        13
      ],
      "upper_exact": "12957873781/8500000000",
      "upper_outward_9dp": "1.524455739"
    },
    {
      "added": 14,
      "lower_exact": "6836308627/4250000000",
      "lower_outward_9dp": "1.608543206",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        14
      ],
      "upper_exact": "6836308727/4250000000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 15,
      "lower_exact": "804271603/500000000",
      "lower_outward_9dp": "1.608543206",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        15
      ],
      "upper_exact": "13672617451/8500000000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 16,
      "lower_exact": "11855273183/8500000000",
      "lower_outward_9dp": "1.394738021",
      "removed": 1,
      "set": [
        0,
        4,
        5,
        16
      ],
      "upper_exact": "11855273383/8500000000",
      "upper_outward_9dp": "1.394738046"
    },
    {
      "added": 2,
      "lower_exact": "13343027347/8500000000",
      "lower_outward_9dp": "1.569767923",
      "removed": 4,
      "set": [
        0,
        1,
        2,
        5
      ],
      "upper_exact": "13343027547/8500000000",
      "upper_outward_9dp": "1.569767947"
    },
    {
      "added": 3,
      "lower_exact": "13224994063/8500000000",
      "lower_outward_9dp": "1.555881654",
      "removed": 4,
      "set": [
        0,
        1,
        3,
        5
      ],
      "upper_exact": "777940839/500000000",
      "upper_outward_9dp": "1.555881678"
    },
    {
      "added": 6,
      "lower_exact": "11855273177/8500000000",
      "lower_outward_9dp": "1.394738020",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        6
      ],
      "upper_exact": "11855273377/8500000000",
      "upper_outward_9dp": "1.394738045"
    },
    {
      "added": 7,
      "lower_exact": "13672617249/8500000000",
      "lower_outward_9dp": "1.608543205",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        7
      ],
      "upper_exact": "13672617449/8500000000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 8,
      "lower_exact": "54690469/34000000",
      "lower_outward_9dp": "1.608543205",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        8
      ],
      "upper_exact": "273452349/170000000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 9,
      "lower_exact": "647893679/425000000",
      "lower_outward_9dp": "1.524455715",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        9
      ],
      "upper_exact": "647893689/425000000",
      "upper_outward_9dp": "1.524455739"
    },
    {
      "added": 10,
      "lower_exact": "6498957691/4250000000",
      "lower_outward_9dp": "1.529166515",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        10
      ],
      "upper_exact": "6498957791/4250000000",
      "upper_outward_9dp": "1.529166540"
    },
    {
      "added": 11,
      "lower_exact": "13343027343/8500000000",
      "lower_outward_9dp": "1.569767922",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        11
      ],
      "upper_exact": "13343027543/8500000000",
      "upper_outward_9dp": "1.569767947"
    },
    {
      "added": 12,
      "lower_exact": "2644998813/1700000000",
      "lower_outward_9dp": "1.555881654",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        12
      ],
      "upper_exact": "2644998853/1700000000",
      "upper_outward_9dp": "1.555881679"
    },
    {
      "added": 13,
      "lower_exact": "750689599/531250000",
      "lower_outward_9dp": "1.413062774",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        13
      ],
      "upper_exact": "1501379223/1062500000",
      "upper_outward_9dp": "1.413062799"
    },
    {
      "added": 14,
      "lower_exact": "2668605469/1700000000",
      "lower_outward_9dp": "1.569767922",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        14
      ],
      "upper_exact": "2668605509/1700000000",
      "upper_outward_9dp": "1.569767947"
    },
    {
      "added": 15,
      "lower_exact": "13794594239/8500000000",
      "lower_outward_9dp": "1.622893439",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        15
      ],
      "upper_exact": "13794594439/8500000000",
      "upper_outward_9dp": "1.622893464"
    },
    {
      "added": 16,
      "lower_exact": "753100113/500000000",
      "lower_outward_9dp": "1.506200226",
      "removed": 4,
      "set": [
        0,
        1,
        5,
        16
      ],
      "upper_exact": "12802702121/8500000000",
      "upper_outward_9dp": "1.506200250"
    },
    {
      "added": 2,
      "lower_exact": "12957873583/8500000000",
      "lower_outward_9dp": "1.524455715",
      "removed": 5,
      "set": [
        0,
        1,
        2,
        4
      ],
      "upper_exact": "12957873783/8500000000",
      "upper_outward_9dp": "1.524455740"
    },
    {
      "added": 3,
      "lower_exact": "750689599/531250000",
      "lower_outward_9dp": "1.413062774",
      "removed": 5,
      "set": [
        0,
        1,
        3,
        4
      ],
      "upper_exact": "1501379223/1062500000",
      "upper_outward_9dp": "1.413062799"
    },
    {
      "added": 6,
      "lower_exact": "427269289/265625000",
      "lower_outward_9dp": "1.608543205",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        6
      ],
      "upper_exact": "1709077181/1062500000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 7,
      "lower_exact": "6612497033/4250000000",
      "lower_outward_9dp": "1.555881654",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        7
      ],
      "upper_exact": "6612497133/4250000000",
      "upper_outward_9dp": "1.555881679"
    },
    {
      "added": 8,
      "lower_exact": "2560540383/1700000000",
      "lower_outward_9dp": "1.506200225",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        8
      ],
      "upper_exact": "2560540423/1700000000",
      "upper_outward_9dp": "1.506200249"
    },
    {
      "added": 9,
      "lower_exact": "3306248517/2125000000",
      "lower_outward_9dp": "1.555881655",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        9
      ],
      "upper_exact": "3306248567/2125000000",
      "upper_outward_9dp": "1.555881679"
    },
    {
      "added": 10,
      "lower_exact": "13672617247/8500000000",
      "lower_outward_9dp": "1.608543205",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        10
      ],
      "upper_exact": "13672617447/8500000000",
      "upper_outward_9dp": "1.608543230"
    },
    {
      "added": 11,
      "lower_exact": "13343027343/8500000000",
      "lower_outward_9dp": "1.569767922",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        11
      ],
      "upper_exact": "13343027543/8500000000",
      "upper_outward_9dp": "1.569767947"
    },
    {
      "added": 12,
      "lower_exact": "13794594243/8500000000",
      "lower_outward_9dp": "1.622893440",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        12
      ],
      "upper_exact": "13794594443/8500000000",
      "upper_outward_9dp": "1.622893464"
    },
    {
      "added": 13,
      "lower_exact": "833939209/531250000",
      "lower_outward_9dp": "1.569767922",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        13
      ],
      "upper_exact": "1667878443/1062500000",
      "upper_outward_9dp": "1.569767947"
    },
    {
      "added": 14,
      "lower_exact": "11855273177/8500000000",
      "lower_outward_9dp": "1.394738020",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        14
      ],
      "upper_exact": "11855273377/8500000000",
      "upper_outward_9dp": "1.394738045"
    },
    {
      "added": 15,
      "lower_exact": "6498957689/4250000000",
      "lower_outward_9dp": "1.529166515",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        15
      ],
      "upper_exact": "6498957789/4250000000",
      "upper_outward_9dp": "1.529166539"
    },
    {
      "added": 16,
      "lower_exact": "13343027351/8500000000",
      "lower_outward_9dp": "1.569767923",
      "removed": 5,
      "set": [
        0,
        1,
        4,
        16
      ],
      "upper_exact": "13343027551/8500000000",
      "upper_outward_9dp": "1.569767948"
    }
  ],
  "package_version": "1.0.0",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "printed_intervals": "PASS",
  "proof_arithmetic": "arbitrary-precision integers and rational numbers",
  "proposition_thresholds": "PASS",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "scope": "Strict single-exchange local minimum with a better two-exchange set; no global-optimality claim for P.",
  "sets_evaluated": 54,
  "source_sha256": {
    "certified_fourier.py": "0409ce9eeb597cbee9bef8ef35f6f70512229968223bc7896545c089935715d6",
    "verify_descent_obstruction.py": "3a60e75d9c804d9a0db09eb198c1c1b5028f3a6584e5578f4cbbd52355a0254d"
  },
  "status": "PASS",
  "table": {
    "N": 17,
    "Q": 1000000000,
    "angle_and_error_budget_checks": "PASS",
    "arctan_terms": 40,
    "coordinate_error_strictly_less_than": "2/1000000000",
    "cosine_integer_table": [
      1000000000,
      932472229,
      739008917,
      445738355,
      92268359,
      -273662991,
      -602634637,
      -850217136,
      -982973100,
      -982973100,
      -850217136,
      -602634637,
      -273662991,
      92268359,
      445738355,
      739008917,
      932472229
    ],
    "cosine_terms": 40,
    "sine_integer_table": [
      0,
      361241666,
      673695643,
      895163291,
      995734176,
      961825643,
      798017227,
      526432162,
      183749517,
      -183749518,
      -526432163,
      -798017228,
      -961825644,
      -995734177,
      -895163292,
      -673695644,
      -361241667
    ],
    "sine_terms": 40
  },
  "table_seconds": 4.600436474000162,
  "total_seconds": 4.607855729999756,
  "uses_arbitrary_precision_integers": true
}


==> anc/fourier_certificates/results/tests-blowup.txt <==
test_generator_coverage_on_small_groups (test_certificates.BlowupTests.test_generator_coverage_on_small_groups) ... ok
test_integer_lower_bounds_against_independent_enclosures (test_certificates.BlowupTests.test_integer_lower_bounds_against_independent_enclosures) ... ok

----------------------------------------------------------------------
Ran 2 tests in 3.766s

OK


==> anc/fourier_certificates/results/tests-descent.txt <==
test_cosine_tables_against_different_truncations (test_certificates.ArithmeticTests.test_cosine_tables_against_different_truncations) ... ok
test_exact_singleton_subgroup_coset_and_full_group_values (test_certificates.ArithmeticTests.test_exact_singleton_subgroup_coset_and_full_group_values) ... ok
test_invalid_inputs_fail_explicitly (test_certificates.ArithmeticTests.test_invalid_inputs_fail_explicitly) ... ok
test_negative_floor_and_outward_rounding (test_certificates.ArithmeticTests.test_negative_floor_and_outward_rounding) ... ok
test_reference_roots_at_boundaries_and_large_integers (test_certificates.ArithmeticTests.test_reference_roots_at_boundaries_and_large_integers) ... ok
test_checks_detect_an_invalid_square_root (test_certificates.DescentTests.test_checks_detect_an_invalid_square_root) ... ok
test_independent_proof_and_enclosure_consistency (test_certificates.DescentTests.test_independent_proof_and_enclosure_consistency) ... ok
test_neighbors_by_independent_enumeration (test_certificates.DescentTests.test_neighbors_by_independent_enumeration) ... ok

----------------------------------------------------------------------
Ran 8 tests in 9.963s

OK


==> anc/fourier_certificates/results/tests-optimized.txt <==
test_cosine_tables_against_different_truncations (test_certificates.ArithmeticTests.test_cosine_tables_against_different_truncations) ... ok
test_exact_singleton_subgroup_coset_and_full_group_values (test_certificates.ArithmeticTests.test_exact_singleton_subgroup_coset_and_full_group_values) ... ok
test_invalid_inputs_fail_explicitly (test_certificates.ArithmeticTests.test_invalid_inputs_fail_explicitly) ... ok
test_negative_floor_and_outward_rounding (test_certificates.ArithmeticTests.test_negative_floor_and_outward_rounding) ... ok
test_reference_roots_at_boundaries_and_large_integers (test_certificates.ArithmeticTests.test_reference_roots_at_boundaries_and_large_integers) ... ok
test_generator_coverage_on_small_groups (test_certificates.BlowupTests.test_generator_coverage_on_small_groups) ... ok
test_integer_lower_bounds_against_independent_enclosures (test_certificates.BlowupTests.test_integer_lower_bounds_against_independent_enclosures) ... ok
test_checks_detect_an_invalid_square_root (test_certificates.DescentTests.test_checks_detect_an_invalid_square_root) ... ok
test_independent_proof_and_enclosure_consistency (test_certificates.DescentTests.test_independent_proof_and_enclosure_consistency) ... ok
test_neighbors_by_independent_enumeration (test_certificates.DescentTests.test_neighbors_by_independent_enumeration) ... ok

----------------------------------------------------------------------
Ran 10 tests in 10.490s

OK


==> anc/fourier_certificates/test_certificates.py <==
"""Independent checks for the finite Fourier certificate programs.

The reference evaluator below uses only cosine, the pair-difference identity
for |S_A(t)|^2, 20 arctangent terms, 25 direct-power cosine terms, Q=10^8,
and binary-search square roots. It does not call the production arithmetic
to construct its tables or evaluate its enclosures. These computational
checks were prepared by the authors in collaboration with OpenAI's ChatGPT.
The authors also examined the source code and ran the programs on their own
machines. These are software checks, not a proof-assistant formalization.
"""

from fractions import Fraction as F
from functools import lru_cache
from itertools import combinations
from math import factorial
import unittest

import certified_fourier as cf
from verify_descent_obstruction import C, P, single_exchange_neighbors


def binary_root(n):
    if n < 0:
        raise ValueError("negative radicand")
    low, high = 0, 1 << ((n.bit_length()+2)//2)
    while high-low > 1:
        middle = (low+high)//2
        if middle*middle <= n:
            low = middle
        else:
            high = middle
    if not low*low <= n < (low+1)*(low+1):
        raise RuntimeError("reference root failure")
    return low


@lru_cache(maxsize=8)
def reference_cosine(N):
    Q = 10**8
    # Sum explicit rational powers, rather than the production recurrence.
    pi0 = sum((F(16*(-1)**k, (2*k+1)*5**(2*k+1))
               - F(4*(-1)**k, (2*k+1)*239**(2*k+1))
               for k in range(20)), F(0))
    e_pi = F(16, 41*5**41) + F(4, 41*239**41)
    # Degree 48 cosine is also the degree 49 polynomial (odd term zero).
    if not 2*e_pi + F(7**50, factorial(50)) < F(1, Q):
        raise RuntimeError("reference error budget failure")
    a = []
    for j in range(N):
        x = F(2*j, N)*pi0
        if not 0 <= x < 7:
            raise RuntimeError("reference angle bound failure")
        value = sum(((-1)**k*x**(2*k)/factorial(2*k)
                     for k in range(25)), F(0))
        scaled = Q*value
        a.append(scaled.numerator//scaled.denominator)
    return Q, tuple(a)


def reference_enclosure(A, N):
    Q, a = reference_cosine(N)
    pairs = tuple(combinations(A, 2))
    # Each of the 2*cos terms has error <4/Q.
    error_numerator = 4*len(pairs)
    lower, upper = 0, 0
    for t in range(1, (N+1)//2):
        center = len(A)*Q + 2*sum(a[t*(x-y) % N] for x, y in pairs)
        lo_squared = max(0, center-error_numerator)*Q
        hi_squared = (center+error_numerator)*Q
        if hi_squared < 0:
            raise RuntimeError("negative reference upper square")
        lo = binary_root(lo_squared)
        hi = binary_root(hi_squared)
        hi += int(hi*hi < hi_squared)
        lower += 2*lo
        upper += 2*hi
    return F(lower, N*Q), F(upper, N*Q)


class ArithmeticTests(unittest.TestCase):
    def test_negative_floor_and_outward_rounding(self):
        self.assertEqual(cf.floor_fraction(F(-1, 3)), -1)
        self.assertEqual(cf.floor_fraction(F(-3)), -3)
        self.assertEqual(cf.outward_decimal(F(-1, 3)), "-0.333333334")
        self.assertEqual(cf.outward_decimal(F(-1, 3), upper=True), "-0.333333333")
        self.assertEqual(cf.outward_decimal(F(2)), "2.000000000")
        self.assertEqual(cf.outward_decimal(F(1, 3), upper=True), "0.333333334")

    def test_reference_roots_at_boundaries_and_large_integers(self):
        for r in [0, 1, 2, 2**32, 2**64+123, 10**100]:
            self.assertEqual(binary_root(r*r), r)
            self.assertEqual(binary_root((r+1)**2-1), r)
            if r:
                self.assertEqual(binary_root(r*r-1), r-1)

    def test_invalid_inputs_fail_explicitly(self):
        # These guards must be effective even under python -O.
        with self.assertRaises(cf.VerificationError):
            cf.build_table(4, 10**6, 30)
        with self.assertRaises(cf.VerificationError):
            cf.build_table(17, 10**100, 40)
        with self.assertRaises(cf.VerificationError):
            cf.taylor_sin_cos(1.0)
        table = cf.build_table(9, 10**6, 30)
        for invalid in [(), (0, 0), (0, 9), (-1, 1), (0.0, 1)]:
            with self.subTest(invalid=invalid), self.assertRaises(cf.VerificationError):
                cf.fourier_roots(invalid, table)

    def test_exact_singleton_subgroup_coset_and_full_group_values(self):
        table = cf.build_table(9, 10**6, 30)
        cases = [((0,), F(8, 9)), ((4,), F(8, 9)),
                 ((0, 3, 6), F(2, 3)), ((1, 4, 7), F(2, 3)),
                 (tuple(range(9)), F(0))]
        for A, truth in cases:
            with self.subTest(A=A):
                roots = cf.fourier_roots(A, table)
                lo, hi = cf.normalized_enclosure(roots, len(A), table)
                self.assertLessEqual(lo, truth)
                self.assertLessEqual(truth, hi)
                rlo, rhi = reference_enclosure(A, 9)
                self.assertLessEqual(rlo, truth)
                self.assertLessEqual(truth, rhi)

    def test_cosine_tables_against_different_truncations(self):
        for N, Q, terms in [(17, 10**9, 40), (23, 10**6, 30)]:
            production = cf.build_table(N, Q, terms)
            reference_Q, reference = reference_cosine(N)
            for j in range(N):
                self.assertLess(abs(F(production.cosine[j], Q)
                                    - F(reference[j], reference_Q)),
                                F(2, Q)+F(2, reference_Q))


class DescentTests(unittest.TestCase):
    def test_neighbors_by_independent_enumeration(self):
        # Enumerate all four-sets and filter, instead of remove/insert loops.
        expected = {A for A in combinations(range(17), 4)
                    if len(set(A) & set(C)) == 3}
        actual = {A for _, _, A in single_exchange_neighbors()}
        self.assertEqual(len(expected), 52)
        self.assertEqual(actual, expected)

    def test_independent_proof_and_enclosure_consistency(self):
        table = cf.build_table(17, 10**9, 40)
        neighbors = [A for A in combinations(range(17), 4)
                     if len(set(A) & set(C)) == 3]
        reference = {A: reference_enclosure(A, 17) for A in [P, C, *neighbors]}
        self.assertLess(reference[P][1], reference[C][0])
        self.assertLess(reference[P][1], F(13223, 10000))
        self.assertGreater(reference[C][0], F(13617, 10000))
        self.assertLess(reference[C][1], F(13618, 10000))
        for A in neighbors:
            self.assertGreater(reference[A][0], reference[C][1])
            self.assertGreater(reference[A][0], F(13947, 10000))
        for A, (rlo, rhi) in reference.items():
            with self.subTest(A=A):
                roots = cf.fourier_roots(A, table)
                lo, hi = cf.normalized_enclosure(roots, 4, table)
                self.assertLessEqual(lo, rhi)
                self.assertLessEqual(rlo, hi)
                for entry in roots:
                    self.assertEqual(entry.root, binary_root(entry.squared))

    def test_checks_detect_an_invalid_square_root(self):
        # A deliberately wrong root must not silently yield a PASS result.
        from unittest.mock import patch
        table = cf.build_table(17, 10**9, 40)
        with patch.object(cf, "isqrt", return_value=0):
            with self.assertRaises(cf.VerificationError):
                cf.fourier_roots(P, table)


class BlowupTests(unittest.TestCase):
    def test_generator_coverage_on_small_groups(self):
        from verify_blowup_counterexample import zero_containing_sets
        for N in range(1, 9):
            for m in range(1, N+1):
                expected = {A for A in combinations(range(N), m) if 0 in A}
                actual = list(zero_containing_sets(N, m))
                self.assertEqual(len(actual), len(set(actual)))
                self.assertEqual(set(actual), expected)

    def test_integer_lower_bounds_against_independent_enclosures(self):
        from verify_blowup_counterexample import lower_numerator
        table = cf.build_table(23, 10**6, 30)
        cases = [tuple(range(11)), tuple(range(0, 22, 2)),
                 (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 22),
                 (0, 1, 3, 4, 7, 8, 10, 12, 16, 19, 22)]
        for A in cases:
            with self.subTest(A=A):
                lower, roots = lower_numerator(A, table)
                reference_lower, reference_upper = reference_enclosure(A, 23)
                # The independent, finer enclosure certifies each coarse bound.
                self.assertLess(F(lower, 23*table.Q), reference_lower)
                main_upper = F(2*sum(x.root+34 for x in roots), 23*table.Q)
                self.assertLess(reference_upper, main_upper)
                for entry in roots:
                    self.assertEqual(entry.root, binary_root(entry.squared))


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/fourier_certificates/verify_blowup_counterexample.py <==
#!/usr/bin/env python3
"""Verify Proposition 5.11 in BipartiteGraphsOct25.tex by full enumeration.

Vishal Gupta wrote the original blow-up verification program. Because it
was unavailable for the arXiv submission, the authors of the paper
collectively prepared this independent replacement in collaboration with
OpenAI's ChatGPT. The authors verified it by examining the source code and
running it on their own machines. Prepared October 24, 2026.
Run: python3 verify_blowup_counterexample.py [--output result.json]
"""

import argparse
from fractions import Fraction
from itertools import combinations
from math import comb
from time import perf_counter
import sys

from certified_fourier import (VerificationError, build_table, emit_report,
                               fourier_roots, report_metadata, require)

N, M, Q = 23, 11, 10**6


def zero_containing_sets(N=23, m=11):
    """Every m-set containing 0, once, in lexicographic order.

    Every nonempty subset has a translate containing zero. Translation
    preserves the true Fourier magnitudes, but need not preserve the rounded
    integer certificate. No further symmetry reduction is used.
    """
    require(type(N) is int and type(m) is int and 1 <= m <= N,
            "Invalid enumeration parameters")
    for tail in combinations(range(1, N), m-1):
        yield (0,) + tail


def lower_numerator(A, table):
    roots = fourier_roots(A, table)
    margin = 3*len(A)
    # No clipping: reproduce the precise numerator specified in the paper.
    return 2*sum(x.root-margin for x in roots), roots


def verify():
    started = perf_counter()
    table = build_table(N, Q, 30)
    table_seconds = perf_counter()-started
    expected_count = comb(N-1, M-1)
    require(expected_count == 646646, "Unexpected exhaustive-search size")
    count = checks = maximum_squared = minimum_count = 0
    minimum = witness = None
    for A in zero_containing_sets(N, M):
        numerator, roots = lower_numerator(A, table)
        count += 1
        checks += len(roots)
        maximum_squared = max(maximum_squared, *(x.squared for x in roots))
        if minimum is None or numerator < minimum:
            minimum, witness, minimum_count = numerator, A, 1
        elif numerator == minimum:
            minimum_count += 1
    require(count == expected_count, "Enumeration count failed")
    require(checks == 7113106, "Incorrect total frequency count")
    require(minimum == 33524494, "The manuscript's minimum numerator was not reproduced")
    require(minimum > 33*Q, "The strict bound D_23(A)>33 failed")
    require(Fraction(11, 23) == Fraction(22, 46), "Part densities differ")
    d46 = 3*(23-1)  # analytic subgroup-minus-zero computation
    eta_gap = Fraction(minimum, 23*Q) - Fraction(d46, 46)
    require(d46 == 66 and eta_gap > 0, "Normalized Fourier comparison failed")
    theoretical_bound = 2*(M*(Q+1))**2
    require(maximum_squared <= theoretical_bound, "Integer size bound failed")
    return {
        **report_metadata(__file__), "certificate": "strict blow-up decrease",
        "status": "PASS", "table": table.record(),
        "set_size": M, "sets_checked": count,
        "checked_integer_square_roots": checks,
        "minimum_integer_numerator": minimum,
        "denominator": Q,
        "lower_bound_D23_exact": str(Fraction(minimum, Q)),
        "first_minimum_numerator_witness": list(witness),
        "number_of_minimum_numerator_witnesses": minimum_count,
        "strict_threshold_numerator": 33*Q,
        "D46_for_even_subgroup_minus_zero": d46,
        "positive_normalized_gap": str(eta_gap),
        "largest_squared_magnitude": str(maximum_squared),
        "a_priori_squared_magnitude_bound": str(theoretical_bound),
        "a_priori_bound_fits_signed_64_bit": theoretical_bound < 2**63,
        "uses_arbitrary_precision_integers": True,
        "table_seconds": table_seconds, "total_seconds": perf_counter()-started,
        "coverage": "All eleven-element subsets containing zero; translation invariance covers all subsets.",
        "scope": "Uniform lower bound, sufficient for strict blow-up decrease; not an exact minimum of D_23 or a classification of minimizers.",
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", help="Write the complete JSON result to this file")
    args = parser.parse_args()
    try:
        report = verify()
    except VerificationError as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1
    emit_report(report, args.output)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/fourier_certificates/verify_descent_obstruction.py <==
#!/usr/bin/env python3
"""Verify the four-point obstruction to single-exchange descent.

The strategy is inspired, in this setting, by the descent method of
Burstein, Iosevich, and Krause. See README.md for the precise statement
and the reference in the bibliography of the accompanying paper,
Edge complexity of complete bipartite and complete multipartite graphs.
No floating-point decisions are used.

Prepared October 24, 2026, by the authors of the paper in collaboration
with OpenAI's ChatGPT. The authors verified the implementation by examining
the source code and running the program on their own machines.
Run: python3 verify_descent_obstruction.py [--output result.json]
"""

import argparse
from collections import Counter
from fractions import Fraction
from itertools import product
from time import perf_counter
import sys

from certified_fourier import (VerificationError, build_table, emit_report,
                               fourier_roots, interval_record,
                               normalized_enclosure, report_metadata, require)

N, Q = 17, 10**9
C = (0, 1, 4, 5)
P = (0, 1, 2, 3)


def single_exchange_neighbors():
    neighbors = []
    for removed in C:
        for added in range(N):
            if added not in C:
                neighbor = tuple(sorted((set(C) - {removed}) | {added}))
                require(len(neighbor) == 4, "Exchange changed the set size")
                require(len(set(C) - set(neighbor)) == 1
                        and len(set(neighbor) - set(C)) == 1,
                        "Exchange is not legal")
                neighbors.append((removed, added, neighbor))
    require(len(neighbors) == 52, "Expected 52 exchanges")
    require(len({x[2] for x in neighbors}) == 52, "Duplicate neighbor")
    return neighbors


def additive_energy(A, j):
    counts = Counter(sum(xs) % N for xs in product(A, repeat=j))
    return sum(n*n for n in counts.values())


def verify():
    started = perf_counter()
    table = build_table(N, Q, 40)
    table_seconds = perf_counter() - started
    maximum_squared = 0
    checks = 0

    def evaluate(A):
        nonlocal maximum_squared, checks
        roots = fourier_roots(A, table)
        checks += len(roots)
        maximum_squared = max(maximum_squared, *(x.squared for x in roots))
        return normalized_enclosure(roots, len(A), table)

    p_bounds, c_bounds = evaluate(P), evaluate(C)
    lp, up = p_bounds
    lc, uc = c_bounds
    require(up < lc, "P is not certified better than C")
    records = []
    neighbor_bounds = []
    for removed, added, A in single_exchange_neighbors():
        bounds = evaluate(A)
        require(uc < bounds[0], f"Neighbor {A} is not certified worse than C")
        neighbor_bounds.append(bounds)
        records.append({"removed": removed, "added": added, "set": list(A),
                        **interval_record(bounds)})
    # These minima enclose the true minimum; no unique minimizing neighbor
    # is being asserted, and the two endpoints can come from different sets.
    best_bounds = (min(x[0] for x in neighbor_bounds),
                   min(x[1] for x in neighbor_bounds))
    require(up < Fraction(13223, 10000), "Phi(P) < 1.3223 failed")
    require(Fraction(13617, 10000) < lc, "1.3617 < Phi(C) failed")
    require(uc < Fraction(13618, 10000), "Phi(C) < 1.3618 failed")
    require(best_bounds[0] > Fraction(13947, 10000), "Neighbor bound >1.3947 failed")
    intervals = {"P": interval_record(p_bounds), "C": interval_record(c_bounds),
                 "minimum_over_neighbors": interval_record(best_bounds)}
    expected = {
        "P": ("1.322243933", "1.322243957"),
        "C": ("1.361709120", "1.361709145"),
        "minimum_over_neighbors": ("1.394738020", "1.394738045"),
    }
    for name, endpoints in expected.items():
        row = intervals[name]
        require((row["lower_outward_9dp"], row["upper_outward_9dp"]) == endpoints,
                f"Printed interval for {name} was not reproduced")
    energies = {"P": [additive_energy(P, 2), additive_energy(P, 3)],
                "C": [additive_energy(C, 2), additive_energy(C, 3)]}
    require(energies == {"P": [44, 580], "C": [36, 400]}, "Energy counts failed")
    require(checks == 54*8, "Incorrect magnitude evaluation count")
    theoretical_bound = 2*(4*(Q+1))**2
    require(maximum_squared <= theoretical_bound, "Integer size bound failed")
    return {
        **report_metadata(__file__), "certificate": "four-point descent obstruction",
        "status": "PASS", "table": table.record(), "P": list(P), "C": list(C),
        "sets_evaluated": 54, "distinct_neighbors": 52,
        "checked_integer_square_roots": checks, "intervals": intervals,
        "all_52_strict_neighbor_comparisons": "PASS",
        "proposition_thresholds": "PASS", "printed_intervals": "PASS",
        "certified_positive_gaps": {
            "lower_C_minus_upper_P": str(lc-up),
            "minimum_neighbor_lower_minus_upper_C": str(best_bounds[0]-uc)},
        "energies_E2_E3": energies, "neighbors": records,
        "largest_squared_magnitude": str(maximum_squared),
        "a_priori_squared_magnitude_bound": str(theoretical_bound),
        "uses_arbitrary_precision_integers": True,
        "table_seconds": table_seconds, "total_seconds": perf_counter()-started,
        "scope": "Strict single-exchange local minimum with a better two-exchange set; no global-optimality claim for P.",
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", help="Write the complete JSON result to this file")
    args = parser.parse_args()
    try:
        report = verify()
    except VerificationError as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1
    emit_report(report, args.output)
    return 0


if __name__ == "__main__":
    sys.exit(main())

